The Bright Extragalactic ALMA Redshift Survey (BEARS) I: redshifts of bright gravitationally-lensed galaxies from the Herschel ATLAS

We present spectroscopic measurements for 71 galaxies associated with 62 of the brightest high-redshift submillimeter sources from the Southern fields of the Herschel Astrophysical Terahertz Large Area Survey (H-ATLAS), while targeting 85 sources which resolved into 142. We have obtained robust redshift measurements for all sources using the 12-m Array and an efficient tuning of ALMA to optimise its use as a redshift hunter, with 73 per cent of the sources having a robust redshift identification. Nine of these redshift identifications also rely on observations from the Atacama Compact Array. The spectroscopic redshifts span a range $1.41<z<4.53$ with a mean value of 2.75, and the CO emission line full-width at half-maxima range between $\rm 110\,km\,s^{-1} < FWHM < 1290\,km\,s^{-1}$ with a mean value of $\sim$ 500kms$^{-1}$, in line with other high-$z$ samples. The derived CO(1-0) luminosity is significantly elevated relative to line-width to CO(1-0) luminosity scaling relation, which is suggestive of lensing magnification across our sources. In fact, the distribution of magnification factors inferred from the CO equivalent widths is consistent with expectations from galaxy-galaxy lensing models, though there is a hint of an excess at large magnifications that may be attributable to the additional lensing optical depth from galaxy groups or clusters.

==> FinalFWHMDistribution.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Apr  7 11:24:57 2021

@author: sau22
"""



import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import astropy
from astropy.io import fits

from astropy import units as u
from astropy.visualization import quantity_support
from specutils import Spectrum1D

FWHM=np.loadtxt('LDeltaVdata', skiprows=2,usecols=4,max_rows=67)



Neri_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=4,usecols=2,max_rows=14)
Bothwell_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=77,usecols=2,max_rows=23)
MoreHarris_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=36,usecols=2,max_rows=11)

Neri_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=4,usecols=2,max_rows=14)
Harris_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=20,usecols=2,max_rows=13)
MoreHarris_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=36,usecols=2,max_rows=11)
Yang_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=49,usecols=2,max_rows=6)
Lensed_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=63,usecols=2,max_rows=3)
Unlensed_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=68,usecols=2,max_rows=8)
Bothwell_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=77,usecols=2,max_rows=23)
Aravena_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=102,usecols=2,max_rows=17)
Solomon_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=122,usecols=2,max_rows=36)
Coombes_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=159,usecols=2,max_rows=17)
MoreCoombes_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=179,usecols=2,max_rows=13)

LensedVel=np.concatenate((Neri_Vel,Harris_Vel,Yang_Vel,Lensed_Vel,Aravena_Vel))
UnlensedVel=np.concatenate((Unlensed_Vel,Bothwell_Vel,MoreHarris_Vel))



#plt.hist(Neri_Vel,bins=[0,100,200,300,400,500,600,700,800,900,1000,1100,1200,1300,1400,1500,1600],color='blue',histtype='step',align='mid',linewidth=2,label="Neri et al, 2019")
#plt.hist(Bothwell_Vel,bins=[0,100,200,300,400,500,600,700,800,900,1000,1100,1200,1300,1400,1500,1600],color='black',histtype='step',align='mid',linewidth=2,label="Bothwell et al, 2013")
#plt.hist(MoreHarris_Vel,bins=[0,100,200,300,400,500,600,700,800,900,1000,1100,1200,1300,1400,1500,1600],color='green',histtype='step',align='mid',linewidth=2,label="Harris et al, 2012")
plt.hist(LensedVel,bins=[0,100,200,300,400,500,600,700,800,900,1000,1100,1200,1300,1400,1500,1600],color='blue',histtype='step',align='mid',linewidth=2,label="High z sources, lensed",alpha=0.3)
plt.hist(UnlensedVel,bins=[0,100,200,300,400,500,600,700,800,900,1000,1100,1200,1300,1400,1500,1600],color='green',histtype='step',align='mid',linewidth=2,label="High z sources, unlensed",alpha=0.4)
plt.hist(FWHM,bins=[0,100,200,300,400,500,600,700,800,900,1000,1100,1200,1300,1400,1500,1600],color='red',histtype='step',align='mid',linewidth=5,label="This work",alpha=1.0)


plt.xlabel('FWHM (kms$^{-1}$)')
plt.ylabel('Number')

plt.legend(loc="upper right")

plt.savefig('/Users/sau22/Desktop/ALMA Paper/Tex Files/FinalFWHMDistribution.pdf')
plt.show()


==> FinalL_V.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Apr  5 14:49:53 2021

@author: sau22
"""

#Code to calculate the L'co versus delta v relation
#Based on section 4.5 in Neri et al 2019
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.pyplot as plt
import astropy
from astropy.io import fits

from astropy import units as u
from astropy.visualization import quantity_support
from specutils import Spectrum1D

from astropy.modeling import models
from astropy import units as u

from specutils.fitting import fit_lines
from specutils.fitting import estimate_line_parameters
from specutils.analysis import centroid, fwhm

#sourcenum=np.loadtxt('LDeltaVdata', skiprows=2,usecols=0,max_rows=68)

FWHM=np.loadtxt('LDeltaVdata', skiprows=2,usecols=4,max_rows=67)
 
Redshifts=np.loadtxt('LDeltaVdata', skiprows=2,usecols=1,max_rows=67)
D_L=np.loadtxt('LDeltaVdata', skiprows=2,usecols=7,max_rows=67)
S_Delta_V=np.loadtxt('LDeltaVdata', skiprows=2,usecols=3,max_rows=67)
Correction=np.loadtxt('LDeltaVdata', skiprows=2,usecols=5,max_rows=67)
Freq=np.loadtxt('LDeltaVdata', skiprows=2,usecols=6,max_rows=67)

Freq_L_prime=(((3.25E7)*S_Delta_V)*((D_L*D_L)))/((Freq*Freq)*((1+Redshifts)**3))
Corrected_L_Prime=(Freq_L_prime/Correction)/(1e10)


Error_FWHM=np.loadtxt('LDeltaVdata', skiprows=2,usecols=8,max_rows=67)
#Error_L_Plus=(((3.25E7)*(S_Delta_V+(np.sqrt(1000*S_Delta_V)/1000))*((D_L**2)))/((Freq*Freq)*((1+Redshifts)**(3))))/(1E10)
#Error_L_Minus=(((3.25E7)*(S_Delta_V-(np.sqrt(1000*S_Delta_V)/1000))*((D_L**2)))/((Freq*Freq)*(1+Redshifts)))/(1E10)
Error_L_Plus=(np.sqrt(Corrected_L_Prime))



#FWHM_ACA=np.loadtxt('LDeltaVdata', skiprows=53,usecols=4,max_rows=5)
 
#Redshifts_ACA=np.loadtxt('LDeltaVdata', skiprows=53,usecols=1,max_rows=5)
#D_L_ACA=np.loadtxt('LDeltaVdata', skiprows=53,usecols=7,max_rows=5)
#S_Delta_V_ACA=np.loadtxt('LDeltaVdata', skiprows=53,usecols=3,max_rows=5)
#Correction_ACA=np.loadtxt('LDeltaVdata', skiprows=53,usecols=5,max_rows=5)
#Freq_ACA=np.loadtxt('LDeltaVdata', skiprows=53,usecols=6,max_rows=5)

#Freq_L_prime_ACA=(((3.25E7)*S_Delta_V_ACA)*((D_L_ACA*D_L_ACA)))/((Freq_ACA*Freq_ACA)*((1+Redshifts_ACA)**3))
#Corrected_L_Prime_ACA=(Freq_L_prime_ACA/Correction_ACA)/(1e10)


#Error_FWHM_ACA=np.loadtxt('LDeltaVdata', skiprows=53,usecols=8,max_rows=5)
#Error_L_Plus=(((3.25E7)*(S_Delta_V+(np.sqrt(1000*S_Delta_V)/1000))*((D_L**2)))/((Freq*Freq)*((1+Redshifts)**(3))))/(1E10)
#Error_L_Minus=(((3.25E7)*(S_Delta_V-(np.sqrt(1000*S_Delta_V)/1000))*((D_L**2)))/((Freq*Freq)*(1+Redshifts)))/(1E10)
#Error_L_Plus_ACA=(np.sqrt(Corrected_L_Prime_ACA))








Neri_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=4,usecols=2,max_rows=14)
Neri_L_prime=np.loadtxt('Fig13_Neri_Data',skiprows=4,usecols=4,max_rows=14)
Neri_Vel_Error=np.loadtxt('Fig13_Neri_Data',skiprows=4,usecols=3,max_rows=14)
Neri_L_prime_Error=np.loadtxt('Fig13_Neri_Data',skiprows=4,usecols=5,max_rows=14)

Harris_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=20,usecols=2,max_rows=13)
Harris_L_prime=np.loadtxt('Fig13_Neri_Data',skiprows=20,usecols=4,max_rows=13)
Harris_Vel_Error=np.loadtxt('Fig13_Neri_Data',skiprows=20,usecols=3,max_rows=13)
Harris_L_prime_Error=np.loadtxt('Fig13_Neri_Data',skiprows=20,usecols=5,max_rows=13)


MoreHarris_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=36,usecols=2,max_rows=11)
MoreHarris_L_prime=np.loadtxt('Fig13_Neri_Data',skiprows=36,usecols=4,max_rows=11)
MoreHarris_Vel_Error=np.loadtxt('Fig13_Neri_Data',skiprows=36,usecols=3,max_rows=11)
MoreHarris_L_prime_Error=np.loadtxt('Fig13_Neri_Data',skiprows=36,usecols=5,max_rows=11)

Yang_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=49,usecols=2,max_rows=6)
Yang_L_prime=np.loadtxt('Fig13_Neri_Data',skiprows=49,usecols=4,max_rows=6)
Yang_Vel_Error=np.loadtxt('Fig13_Neri_Data',skiprows=49,usecols=3,max_rows=6)
Yang_L_prime_Error=np.loadtxt('Fig13_Neri_Data',skiprows=49,usecols=5,max_rows=6)

Lensed_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=63,usecols=2,max_rows=3)
Lensed_L_prime=np.loadtxt('Fig13_Neri_Data',skiprows=63,usecols=4,max_rows=3)
Lensed_Vel_Error=np.loadtxt('Fig13_Neri_Data',skiprows=63,usecols=3,max_rows=3)
Lensed_L_prime_Error=np.loadtxt('Fig13_Neri_Data',skiprows=63,usecols=5,max_rows=3)

Unlensed_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=68,usecols=2,max_rows=8)
Unlensed_L_prime=np.loadtxt('Fig13_Neri_Data',skiprows=68,usecols=4,max_rows=8)
Unlensed_Vel_Error=np.loadtxt('Fig13_Neri_Data',skiprows=68,usecols=3,max_rows=8)
Unlensed_L_prime_Error=np.loadtxt('Fig13_Neri_Data',skiprows=68,usecols=5,max_rows=8)

Bothwell_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=77,usecols=2,max_rows=23)
Bothwell_L_prime=np.loadtxt('Fig13_Neri_Data',skiprows=77,usecols=4,max_rows=23)
Bothwell_Vel_Error=np.loadtxt('Fig13_Neri_Data',skiprows=77,usecols=3,max_rows=23)
Bothwell_L_prime_Error=np.loadtxt('Fig13_Neri_Data',skiprows=77,usecols=5,max_rows=23)

Aravena_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=102,usecols=2,max_rows=17)
Aravena_L_prime=np.loadtxt('Fig13_Neri_Data',skiprows=102,usecols=4,max_rows=17)
Aravena_Vel_Error=np.loadtxt('Fig13_Neri_Data',skiprows=102,usecols=3,max_rows=17)
Aravena_L_prime_Error=np.loadtxt('Fig13_Neri_Data',skiprows=102,usecols=5,max_rows=17)

Solomon_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=122,usecols=2,max_rows=36)
Solomon_L_prime=np.loadtxt('Fig13_Neri_Data',skiprows=122,usecols=4,max_rows=36)
Solomon_Vel_Error=np.loadtxt('Fig13_Neri_Data',skiprows=122,usecols=3,max_rows=36)
Solomon_L_prime_Error=np.loadtxt('Fig13_Neri_Data',skiprows=122,usecols=5,max_rows=36)

Coombes_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=159,usecols=2,max_rows=17)
Coombes_L_prime=np.loadtxt('Fig13_Neri_Data',skiprows=159,usecols=4,max_rows=17)
Coombes_Vel_Error=np.loadtxt('Fig13_Neri_Data',skiprows=159,usecols=3,max_rows=17)
Coombes_L_prime_Error=np.loadtxt('Fig13_Neri_Data',skiprows=159,usecols=5,max_rows=17)

MoreCoombes_Vel=np.loadtxt('Fig13_Neri_Data',skiprows=179,usecols=2,max_rows=13)
MoreCoombes_L_prime=np.loadtxt('Fig13_Neri_Data',skiprows=179,usecols=4,max_rows=13)
MoreCoombes_Vel_Error=np.loadtxt('Fig13_Neri_Data',skiprows=179,usecols=3,max_rows=13)
MoreCoombes_L_prime_Error=np.loadtxt('Fig13_Neri_Data',skiprows=179,usecols=5,max_rows=13)

testx=np.array([0.1,262,919,477,708,819,167,131,801,236,699,275,885,485,757,488,1500.1])   
yfit=np.divide(((10**5.4)*testx**2),(10**10))

xmag=np.array(FWHM)
yfitmag=np.divide(((10**5.4)*xmag**2),(10**10))

mag=np.subtract(Corrected_L_Prime,yfitmag)



error=np.divide(Error_L_Plus,2)
yfitmagerror=np.divide(((10**5.4)*xmag**2),(10**10))
magerrorint=np.add(Corrected_L_Prime,error)
magerror=np.subtract(magerrorint,mag)
magerrorfinal=np.divide(magerror,2)
#yfit_mine=np.divide(((10**5.4)*Corrected_L_Prime**2),(10**10))
#magnification=np.subtract(np.divide(((10**5.4)*FWHM**2),(10**10)),Corrected_L_Prime)

#magnification=np.subtract(Corrected_L_Prime,yfit)

#errors on mag
#mag_plus=np.subtract(np.divide(((10**5.4)*FWHM**2),(10**10)),Corrected_L_Prime+Error_L_Plus)
#mag_minus=np.subtract(np.divide(((10**5.4)*FWHM**2),(10**10)),Corrected_L_Prime-Error_L_Plus)



vfit = np.array([1.99919, 3.13084])
lfit = np.array([-0.596040, 1.65915])
m = (lfit[1]-lfit[0])/(vfit[1]-vfit[0])
lg_l_pred = lfit[0] + m*(np.log10(FWHM)-vfit[0])
l_pred = 10.0**lg_l_pred
magnification_stephen = Corrected_L_Prime/l_pred



#vfit_ACA = np.array([1.99919, 3.13084])
#lfit_ACA = np.array([-0.596040, 1.65915])
#m_ACA = (lfit_ACA[1]-lfit_ACA[0])/(vfit_ACA[1]-vfit_ACA[0])
#lg_l_pred_ACA = lfit_ACA[0] + m_ACA*(np.log10(FWHM_ACA)-vfit_ACA[0])
#l_pred_ACA = 10.0**lg_l_pred_ACA
#magnification_stephen_ACA = Corrected_L_Prime_ACA/l_pred_ACA




fig,ax = plt.subplots(1,figsize=(8,8))



plt.loglog(FWHM,Corrected_L_Prime,'ro',label="This work (Multiple emission lines)")
plt.errorbar(FWHM,Corrected_L_Prime,xerr=Error_FWHM,yerr=Error_L_Plus,fmt='ro')

#plt.loglog(FWHM_ACA,Corrected_L_Prime_ACA,'rs', label="This work (Single emission line)")
#plt.errorbar(FWHM_ACA,Corrected_L_Prime_ACA,xerr=Error_FWHM_ACA,yerr=Error_L_Plus_ACA,fmt='rs')



plt.loglog(Neri_Vel,Neri_L_prime,'bs',  label="Lensed sources",alpha=0.2)
plt.errorbar(Neri_Vel,Neri_L_prime,xerr=Neri_Vel_Error,yerr=Neri_L_prime_Error,fmt='bs',alpha=0.2)

plt.loglog(Harris_Vel,Harris_L_prime,'bs',alpha=0.2)#,label="Harris et al (2012)")
plt.errorbar(Harris_Vel,Harris_L_prime,xerr=Harris_Vel_Error, yerr=Harris_L_prime_Error,fmt='bs',alpha=0.2)

plt.loglog(MoreHarris_Vel,MoreHarris_L_prime,'yo',alpha=0.5)
plt.errorbar(MoreHarris_Vel,MoreHarris_L_prime,xerr=MoreHarris_Vel_Error, yerr=MoreHarris_L_prime_Error,fmt='yo',alpha=0.5)

plt.loglog(Yang_Vel,Yang_L_prime,'bs',alpha=0.2)#,label="Yang et al (2017)")
plt.errorbar(Yang_Vel,Yang_L_prime,xerr=Yang_Vel_Error, yerr=Yang_L_prime_Error,fmt='bs',alpha=0.2)

plt.loglog(Lensed_Vel,Lensed_L_prime,'bs',alpha=0.2)#, label="Known lensed sources")
plt.errorbar(Lensed_Vel,Lensed_L_prime,xerr=Lensed_Vel_Error, yerr=Lensed_L_prime_Error,fmt='bs',alpha=0.2)

plt.loglog(Unlensed_Vel,Unlensed_L_prime,'yo',alpha=0.5,label="Unlensed sources")
plt.errorbar(Unlensed_Vel,Unlensed_L_prime,xerr=Unlensed_Vel_Error, yerr=Unlensed_L_prime_Error,fmt='yo',alpha=0.5)

plt.loglog(Bothwell_Vel,Bothwell_L_prime,'yo',alpha=0.5)#,label="Bothwell et al (2013)")
plt.errorbar(Bothwell_Vel,Bothwell_L_prime,xerr=Bothwell_Vel_Error, yerr=Bothwell_L_prime_Error,fmt='yo',alpha=0.5)

plt.loglog(Aravena_Vel,Aravena_L_prime,'bs',alpha=0.2)#, label="Aravena et al (2016)")
plt.errorbar(Aravena_Vel,Aravena_L_prime,xerr=Aravena_Vel_Error, yerr=Aravena_L_prime_Error,fmt='bs',alpha=0.2)

plt.loglog(Solomon_Vel,Solomon_L_prime,'g*',alpha=0.5, label="ULIRGS")
plt.errorbar(Solomon_Vel,Solomon_L_prime,xerr=Solomon_Vel_Error, yerr=Solomon_L_prime_Error,fmt='g*',alpha=0.5)

plt.loglog(Coombes_Vel,Coombes_L_prime,'g*',alpha=0.5)#, label="Combes et al (2011)")
plt.errorbar(Coombes_Vel,Coombes_L_prime,xerr=Coombes_Vel_Error, yerr=Coombes_L_prime_Error,fmt='g*',alpha=0.5)

plt.loglog(MoreCoombes_Vel,MoreCoombes_L_prime,'g*',alpha=0.5)#,label="Combes et al (2013)")
plt.errorbar(MoreCoombes_Vel,MoreCoombes_L_prime,xerr=MoreCoombes_Vel_Error, yerr=MoreCoombes_L_prime_Error,fmt='g*',alpha=0.5)

plt.loglog(testx,yfit)#,linestyle='--',dashes=(5,10))

#plt.loglog(xmag,yfitmag)#,linestyle='--',dashes=(5,10))


plt.xlim(100,1350)

plt.ylim(0.25,120)

#plt.hlines(25,0,10000,linestyle='dashed')

plt.ylabel('L$^{\prime}_{CO(1-0)}$(10$^{10}$K kms$^{-1}$pc$^{2}$)')
plt.xlabel('$\Delta$V (kms$^{-1}$)')

plt.legend(loc="lower right")


plt.savefig('/Users/sau22/Desktop/ALMA Paper/Tex Files/FinalL_V.pdf')



==> FinalZDist.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Apr  7 11:22:47 2021

@author: sau22
"""


import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import astropy
from astropy.io import fits

from astropy import units as u
from astropy.visualization import quantity_support
from specutils import Spectrum1D

#Redshifts

allredshifts=np.loadtxt('LDeltaVdata', skiprows=2,usecols=1,max_rows=67)
#Redshifts_ACA=np.loadtxt('LDeltaVdata', skiprows=53,usecols=1,max_rows=5)

#allredshifts=np.concatenate((z,Redshifts_ACA))

Strandet_Redshift=[1.867,2.0104,2.2331,2.3513,2.51480,2.5833,2.7256,2.7799,2.7855,2.877,3.0703,3.0917,3.108,3.1280,3.164,3.3689,3.3988,3.5954,3.7602,3.864,3.959,4.2248,4.2328,4.2795,4.2958,4.304,4.4357,4.4771,4.510,4.5672,4.757,4.7677,4.7993,4.856,5.2929,5.576,5.6559,5.699,5.811]




Neri_Redshift=np.loadtxt('Fig13_Neri_Data',skiprows=4,usecols=1,max_rows=14)
Harris_Redshift=np.loadtxt('Fig13_Neri_Data',skiprows=20,usecols=1,max_rows=13)
MoreHarris_Redshift=np.loadtxt('Fig13_Neri_Data',skiprows=36,usecols=1,max_rows=11)
Yang_Redshift=np.loadtxt('Fig13_Neri_Data',skiprows=49,usecols=1,max_rows=6)
Lensed_Redshift=np.loadtxt('Fig13_Neri_Data',skiprows=63,usecols=1,max_rows=3)
Unlensed_Redshift=np.loadtxt('Fig13_Neri_Data',skiprows=68,usecols=1,max_rows=8)
Bothwell_Redshift=np.loadtxt('Fig13_Neri_Data',skiprows=77,usecols=1,max_rows=23)
Aravena_Redshift=np.loadtxt('Fig13_Neri_Data',skiprows=102,usecols=1,max_rows=17)
Solomon_Redshift=np.loadtxt('Fig13_Neri_Data',skiprows=122,usecols=1,max_rows=36)
Coombes_Redshift=np.loadtxt('Fig13_Neri_Data',skiprows=159,usecols=1,max_rows=17)
MoreCoombes_Redshift=np.loadtxt('Fig13_Neri_Data',skiprows=179,usecols=1,max_rows=13)

AllRedshifts=np.concatenate((Neri_Redshift,Harris_Redshift,MoreHarris_Redshift,Yang_Redshift,Lensed_Redshift,Unlensed_Redshift,Bothwell_Redshift,Aravena_Redshift,Solomon_Redshift,Coombes_Redshift,MoreCoombes_Redshift))


LocalSources=np.concatenate((Solomon_Redshift,Coombes_Redshift,MoreCoombes_Redshift))

Lensed_Redshift=np.concatenate((Neri_Redshift,Harris_Redshift,Yang_Redshift,Lensed_Redshift,Aravena_Redshift))

Unlensed_Redshift=np.concatenate((Unlensed_Redshift,Bothwell_Redshift,MoreHarris_Redshift))

#plt.hist(AllRedshifts,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='blue',histtype='step',align='mid', linewidth=2,label="All")
plt.hist(allredshifts,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='red',histtype='step', alpha=1.0)#,color='red',histtype='barstacked',align='mid',hatch='/',linewidth=2,label="This work")


plt.hist(Lensed_Redshift,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='blue',histtype='step',align='mid',linewidth=2,label="Lensed",alpha=0.3)
plt.hist(Unlensed_Redshift,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='green',histtype='step',align='mid', linewidth=2,label="Unlensed",alpha=0.3)

#
#
#fig, axs = plt.subplots(2, 1,sharex=True)
#axs[0].hist(AllRedshifts,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='blue',histtype='step',align='mid', linewidth=2,label="All")
#axs[0].hist(z,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='red',histtype='barstacked',align='mid',hatch='/',linewidth=2,label="This work")
#axs[0].hist(Neri_Redshift,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='black',histtype='step',align='mid',linewidth=2,label="Neri et al, 2019")
#axs[0].legend(loc="upper left")

#axs[1].hist(Strandet_Redshift,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='blue',histtype='step',align='mid', linewidth=2,label="Strandet et al, 2016")
#axs[1].hist(Neri_Redshift,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='black',histtype='step',align='mid',linewidth=2,label="Neri et al, 2019")
#axs[1].hist(z,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='red',histtype='barstacked',align='mid',hatch='/',linewidth=2,label="This work")
#axs[1].legend(loc="upper left")

#axs[1].hist(AllRedshifts,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='blue',histtype='step',align='mid', linewidth=2,label="All")
#axs[1].hist(z,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='red',histtype='barstacked',align='mid',hatch='/',linewidth=2,label="This work")
#axs[1].hist(Neri_Redshift,bins=[0.0,0.25,0.5,0.75,1.0,1.25,1.5,1.75,2.0,2.25,2.5,2.75,3.0,3.25,3.5,3.75,4.0,4.25,4.5,4.75,5.0,5.25,5.5,5.75,6.0],color='black',histtype='step',align='mid',linewidth=2,label="Neri et al, 2019")
#plt.legend(loc="upper left")





#for ax in axs:
    #ax.set_xlabel('Redshift')
 #   ax.set_ylabel('Number')
#plt.xlabel("common xlabel")
#plt.ylabel("common ylabel")

plt.xlabel('$z$')
plt.ylabel('Number')
#plt.subplots_adjust(wspace=0.4)





plt.savefig('/Users/sau22/Desktop/ALMA Paper/Tex Files/FinalRedshiftDistribution.pdf')
plt.show()


==> Finalspec_v_phot.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Apr  9 15:26:19 2021

@author: sau22
"""

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import astropy
from astropy.io import fits

from astropy import units as u
from astropy.visualization import quantity_support
from specutils import Spectrum1D

#Redshifts

z_spec=np.loadtxt('LDeltaVdata', skiprows=2,usecols=1,max_rows=67)
z_phot_tom=np.loadtxt('LDeltaVdata', skiprows=2,usecols=11,max_rows=67)
z_phot_rob=np.loadtxt('LDeltaVdata', skiprows=2,usecols=12,max_rows=67)

#z_spec_aca=np.loadtxt('LDeltaVdata', skiprows=53,usecols=1,max_rows=4)
#z_phot_aca_tom=np.loadtxt('LDeltaVdata', skiprows=53,usecols=11,max_rows=4)
#z_phot_aca_rob=np.loadtxt('LDeltaVdata', skiprows=53,usecols=12,max_rows=4)


plt.plot(z_spec,z_phot_tom,'rs')
plt.plot(z_spec,z_phot_rob,'bs')


#plt.plot(z_spec_aca,z_phot_aca_tom,'rs')
#plt.plot(z_spec_aca,z_phot_aca_rob,'bs')


#plt.errorbar(zcomp_all,z_george,yerr=error_zgeorge,fmt='bo')
#plt.errorbar(zcomp_all,z_george,xerr=Overall_error_zcomp_plus,fmt='bo')


x=[1.0,2.0,2.5,3.0,3.5,4.0,4.5,5.0]
y=[1.0,2.0,2.5,3.0,3.5,4.0,4.5,5.0]

plt.plot(x,y,'--',color='black')

plt.xlim(1.0, 4.8)
plt.ylim(1.0, 4.8);

#plt.legend(('$z_{Bendo et al, in prep}$'),loc='lower right')
plt.xlabel('$z_{spec}$')
plt.ylabel('$z_{phot}$ ')
plt.savefig('/Users/sau22/Desktop/ALMA Paper/Tex Files/Finalspec_v_phot.pdf')

plt.show()
